Sample variance in photometric redshift calibration: cosmological biases and survey requirements

We use N-body/photometric galaxy simulations to examine the impact of sample variance of spectroscopic redshift samples on the accuracy of photometric redshift (photo-z) determination and calibration of photo-z errors. We estimate the biases in the cosmological parameter constraints from weak lensing and derive requirements on the spectroscopic follow-up for three different photo-z algorithms chosen to broadly span the range of algorithms available. We find that sample variance is much more relevant for the photo-z error calibration than for photo-z training, implying that follow-up requirements are similar for different algorithms. We demonstrate that the spectroscopic sample can be used for training of photo-zs and error calibration without incurring additional bias in the cosmological parameters. We provide a guide for observing proposals for the spectroscopic follow-up to ensure that redshift calibration biases do not dominate the cosmological parameter error budget. For example, assuming optimistically (pessimistically) that the weak lensing shear measurements from the Dark Energy Survey could obtain 1-sigma constraints on the dark energy equation of state w of 0.035 (0.055), implies a follow-up requirement of 150 (40) patches of sky with a telescope such as Magellan, assuming a 1/8^2 deg effective field of view and 400 galaxies per patch. Assuming (optimistically) a VVDS-like spectroscopic completeness with purely random failures, this could be accomplished with about 75 (20) nights of observation. For more realistic assumptions regarding spectroscopic completeness, or in the presence of other sources of systematics not considered here, further degradations to dark energy constraints are possible. We test several approaches for reducing the requirements. Abridged

==> plots/convert.sh <==
pdf2ps  bb_lss_225.pdf
pdf2ps  bb_lss_234.pdf
pdf2ps  bb_nolss_225.pdf
pdf2ps  bb_nolss_234.pdf
pdf2ps  be_05.pdf
pdf2ps  be_frac_05_s68.pdf
pdf2ps  combined.pdf
pdf2ps  diff_w_poly.pdf
pdf2ps  diff_w_poly_37_225.pdf
pdf2ps  diff_w_poly_37_225_a.pdf
pdf2ps  diff_w_templ.pdf
pdf2ps  diff_w_templ_37_225.pdf
pdf2ps  diff_w_templ_37_225_a.pdf
pdf2ps  diff_zszp_poly_37_225.pdf
pdf2ps  diff_zszp_poly_37_225_a.pdf
pdf2ps  diff_zszp_templ_37_225.pdf
pdf2ps  diff_zszp_templ_37_225_a.pdf
pdf2ps  dists_train.pdf
pdf2ps  nz_225.pdf
pdf2ps  nz_37_225.pdf
pdf2ps  nz_poly_36.pdf
pdf2ps  nz_pz_36.pdf
pdf2ps  nz_templ_36.pdf
pdf2ps  poly_zszp.pdf
pdf2ps  poly_zszp_a.pdf
pdf2ps  pz_zszp.pdf
pdf2ps  pz_zszp_a.pdf
pdf2ps  ratio_sig_zpzs.pdf
pdf2ps  ratio_sig_zszp.pdf
pdf2ps  sigs_train.pdf
pdf2ps  templ_lss_sig_zpzs_234.pdf
pdf2ps  templ_lss_sig_zszp_234.pdf
pdf2ps  templ_nolss_sig_zpzs_234.pdf
pdf2ps  templ_nolss_sig_zszp_234.pdf
pdf2ps  templ_zszp.pdf
pdf2ps  templ_zszp_a.pdf
pdf2ps  wbias_c001.pdf


==> plots/converteps.sh <==
ps2eps  bb_lss_225.ps
ps2eps  bb_lss_234.ps
ps2eps  bb_nolss_225.ps
ps2eps  bb_nolss_234.ps
ps2eps  be_05.ps
ps2eps  be_frac_05_s68.ps
ps2eps  combined.ps
ps2eps  diff_w_poly.ps
ps2eps  diff_w_poly_37_225.ps
ps2eps  diff_w_poly_37_225_a.ps
ps2eps  diff_w_templ.ps
ps2eps  diff_w_templ_37_225.ps
ps2eps  diff_w_templ_37_225_a.ps
ps2eps  diff_zszp_poly_37_225.ps
ps2eps  diff_zszp_poly_37_225_a.ps
ps2eps  diff_zszp_templ_37_225.ps
ps2eps  diff_zszp_templ_37_225_a.ps
ps2eps  dists_train.ps
ps2eps  nz_225.ps
ps2eps  nz_37_225.ps
ps2eps  nz_poly_36.ps
ps2eps  nz_pz_36.ps
ps2eps  nz_templ_36.ps
ps2eps  poly_zszp.ps
ps2eps  poly_zszp_a.ps
ps2eps  pz_zszp.ps
ps2eps  pz_zszp_a.ps
ps2eps  ratio_sig_zpzs.ps
ps2eps  ratio_sig_zszp.ps
ps2eps  sigs_train.ps
ps2eps  templ_lss_sig_zpzs_234.ps
ps2eps  templ_lss_sig_zszp_234.ps
ps2eps  templ_nolss_sig_zpzs_234.ps
ps2eps  templ_nolss_sig_zszp_234.ps
ps2eps  templ_zszp.ps
ps2eps  templ_zszp_a.ps
ps2eps  wbias_c001.ps

